Zero-sum squares in $\{-1, 1\}$-matrices with low discrepancy

Given a matrix $M = (a_{i,j})$ a square is a $2 \times 2$ submatrix with entries $a_{i,j}$, $a_{i, j+s}$, $a_{i+s, j}$, $a_{i+s, j +s}$ for some $s \geq 1$, and a zero-sum square is a square where the entries sum to $0$. Recently, Ar\'evalo, Montejano and Rold\'an-Pensado proved that all large $n \times n$ $\{-1,1\}$-matrices $M$ with discrepancy $|\sum a_{i,j}| \leq n$ contain a zero-sum square unless they are split. We improve this bound by showing that all large $n \times n$ $\{-1,1\}$-matrices $M$ with discrepancy at most $n^2/4$ are either split or contain a zero-sum square. Since zero-sum square free matrices with discrepancy at most $n^2/2$ are already known, this bound is asymptotically optimal.

==> anc/README.md <==
There are 3 files in this folder:

- The file `claims.py` will check the small cases needed in the proofs of Claim 1 and Claim 2. If the program finds a case which it cannot solve, it will print this to `Stdout`.
- The file `small-cases.py` checks for non-split {-1,1}-matrices with no zero-sum squares and with discrepancy at most n^2/4. The code prints a line for each n checked which gives the value of n, the value of m,  the maximum discrepancy allowed (which should be floor(n^2/4)) and whether it can find a solution.
- The file `extremal.py` checks for non-split {-1,1}-matrices with no zero-sum squares and with discrepancy at most n^2/2 if n is even and at most (n-1)^2/4 - 1 if n is odd which are not the conjectured extremal example. The output syntax is the same as `small-cases.py`.

All files can be run using `python {{filename}}`. The files `small-cases.py` and `extremal.py` require [PySAT](https://github.com/pysathq/pysat). For information about installing PySAT see [https://github.com/pysathq/pysat#installation](https://github.com/pysathq/pysat#installation).


==> anc/claims.py <==
import math

print("Checking bounds for claims 1 and 2 for 30 <= n < 600")

for n in range(30, 600):
    m = n//2 #m corresponds to n' in the paper. 
    t0 = math.ceil(0.5 * (math.sqrt(3*m*m + 1) - 1)) #A lower bound on t
    t1 = (2*n + 1)//3 #An exclusive upper bound on t. This may not be perfect as we have bounded floor(t/2) by (t-1)/2.

    #Check Claim 1
    if 2*t0 + t0//2 -2 < n - 1:
        print("Unable to verify Claim 1 for n = ", n)

    k = (5*n + 5)//6
    for t in range(t0, t1):

        s = min(k, t + t//2)
        r = k - s

        a1 = s*s - (t*(t+1))/2
        a4 = r
        a5 = r*(r-1)//2

        #Calculate a2 and a3 using a loop
        a2 = 0
        a3 = 0

        for i in range(1, r + 1):
            a2 += 2 *(t- i)
            a3 += 2*((t + 1 - i)//2) 

        #Calculate a lower bound on the discrepancy of n
        d = 2*(a1 + a2 + a3 + a4 + a5) - k*k + 11*(n-k)*(n-k)/4 - 10*(n-k)
        
        
        if d <= n*n/4:
            print("Unable to verify Claim 2 for n = ", n, " t = ", t)
            
print("Finished checking claims 1 and 2.")


==> anc/extremal.py <==
from pysat.solvers import Cadical
from pysat.card import *

#Each entry a_{i,j} is mapped to a variable x_{k} which represents if a_{i,j} is a 1 or a -1.

def canSAT(n, m , d):

	#Map an entry a_{i,j} to a variable x_{k}.
	def encode(i, j):
		return m*i + j + 1

	#Use the CaDiCaL solver
	g = Cadical()

	#Loop over every square and ensure it isn't a zero-sum square.
	for i in range(0, n):
		for j in range(0, m):
			#Bound the size of s for a square starting at (i,j).
			sUp = n - i
			if m - j < sUp:
				sUp = m - j
			for s in range(1, sUp):
				lits = [encode(i,j), encode(i+s,j), encode(i, j +s), encode(i+s, j+s)]
				g.add_clause([lits[0], lits[1], -lits[2], -lits[3]])
				g.add_clause([lits[0], -lits[1], lits[2], -lits[3]])
				g.add_clause([lits[0], -lits[1], -lits[2], lits[3]])
				g.add_clause([-lits[0], lits[1], lits[2], -lits[3]])
				g.add_clause([-lits[0], lits[1], -lits[2], lits[3]])
				g.add_clause([-lits[0], -lits[1], lits[2], lits[3]])

	#For each t, ban the t-diagonal matrix and its reflections.
	for t in range(0, n +m - 1):
		tmp1 = [0]*(n*m)
		tmp2 = [0]*(n*m)
		tmp3 = [0]*(n*m)
		tmp4 = [0]*(n*m)
		for i in range(0,n):
			for j in range(0,m):
				if i+j <= t+1:
					tmp1[encode(i, j)-1] = encode(i, j)
				else:
					tmp1[encode(i, j)-1] = -encode(i, j)


				if n-i+j <= t+1:
					tmp2[encode(i, j)-1] = encode(i, j)
				else:
					tmp2[encode(i, j)-1] = -encode(i, j)

				if i+n-j <= t+1:
					tmp3[encode(i, j)-1] = encode(i, j)
				else:
					tmp3[encode(i, j)-1] = -encode(i, j)
				if n-i+n-j <= t+1:
					tmp4[encode(i, j)-1] = encode(i, j)
				else:
					tmp4[encode(i, j)-1] = -encode(i, j)
		g.add_clause(tmp1)
		g.add_clause(tmp2)
		g.add_clause(tmp3)
		g.add_clause(tmp4)

        #Ban the conjectured extremal example and its reflections.
		tmp1 = [0]*(n*m)
		tmp2 = [0]*(n*m)
		tmp3 = [0]*(n*m)
		tmp4 = [0]*(n*m)

		for i in range (0, n):
			for j in range(0,n):
				if i % 2 == 0 and j % 2 == 0:
					tmp1[encode(i,j) - 1] = encode(i,j)
				else:
					tmp1[encode(i,j) - 1] = -encode(i,j)
				
				if (n - 1 -i) % 2 == 0 and j % 2 == 0:
					tmp2[encode(i,j) - 1] = encode(i,j)
				else:
					tmp2[encode(i,j) - 1] = -encode(i,j)
				
				if i % 2 == 0 and (n - j - 1) % 2 == 0:
					tmp3[encode(i,j) - 1] = encode(i,j)
				else:
					tmp3[encode(i,j) - 1] = -encode(i,j)
				
				if (n - i - 1) % 2 == 0 and (n - j - 1) % 2 == 0:
					tmp4[encode(i,j) - 1] = encode(i,j)
				else:
					tmp4[encode(i,j) - 1] = -encode(i,j)
				
		g.add_clause(tmp1)
		g.add_clause(tmp2)
		g.add_clause(tmp3)
		g.add_clause(tmp4)

	#Ensure the discrepancy is at most d.
	cnf = CardEnc.atmost(list(range(1, n*m+1)), (n*m + d)//2)
	#The cardinality clause introduces extra variables. Find the largest variable.
	top_id = 0
	for c in cnf.clauses:
		top_id = max(top_id, max(c))
	#Ensure the discrepancy is at least 0. 
	cnf2 = CardEnc.atleast(list(range(1, n*m+1)), (n*m)//2, top_id=top_id)
	g.append_formula(cnf)
	g.append_formula(cnf2)

	return g.solve()

if __name__ == "__main__":
	for n in range(1, 100):
		if n % 2 == 1:
			d = (n-1)*(n-1)//2 - 1
		else:
			d = (n*n)//2
		print("n: ", n, "disc: ", d, "canSAT: ", canSAT(n,n,d))

==> anc/small-cases.py <==
from pysat.solvers import Cadical
from pysat.card import *

#Each entry a_{i,j} is mapped to a variable x_{k} which represents if a_{i,j} is a 1 or a -1.

def canSAT(n, m , d):

	#Map an entry a_{i,j} to a variable x_{k}.
	def encode(i, j):
		return m*i + j + 1

	#Use the CaDiCaL solver
	g = Cadical()

	#Loop over every square and ensure it isn't a zero-sum square.
	for i in range(0, n):
		for j in range(0, m):
			#Bound the size of s for a square starting at (i,j).
			sUp = n - i
			if m - j < sUp:
				sUp = m - j
			for s in range(1, sUp):
				lits = [encode(i,j), encode(i+s,j), encode(i, j +s), encode(i+s, j+s)]
				g.add_clause([lits[0], lits[1], -lits[2], -lits[3]])
				g.add_clause([lits[0], -lits[1], lits[2], -lits[3]])
				g.add_clause([lits[0], -lits[1], -lits[2], lits[3]])
				g.add_clause([-lits[0], lits[1], lits[2], -lits[3]])
				g.add_clause([-lits[0], lits[1], -lits[2], lits[3]])
				g.add_clause([-lits[0], -lits[1], lits[2], lits[3]])

	#For each t, ban the t-diagonal matrix and its reflections.
	for t in range(0, n +m - 1):
		tmp1 = [0]*(n*m)
		tmp2 = [0]*(n*m)
		tmp3 = [0]*(n*m)
		tmp4 = [0]*(n*m)
		for i in range(0,n):
			for j in range(0,m):
				if i+j <= t+1:
					tmp1[encode(i, j)-1] = encode(i, j)
				else:
					tmp1[encode(i, j)-1] = -encode(i, j)


				if n-i+j <= t+1:
					tmp2[encode(i, j)-1] = encode(i, j)
				else:
					tmp2[encode(i, j)-1] = -encode(i, j)

				if i+n-j <= t+1:
					tmp3[encode(i, j)-1] = encode(i, j)
				else:
					tmp3[encode(i, j)-1] = -encode(i, j)
				if n-i+n-j <= t+1:
					tmp4[encode(i, j)-1] = encode(i, j)
				else:
					tmp4[encode(i, j)-1] = -encode(i, j)
		g.add_clause(tmp1)
		g.add_clause(tmp2)
		g.add_clause(tmp3)
		g.add_clause(tmp4)

	#Ensure the discrepancy is at most d.
	cnf = CardEnc.atmost(list(range(1, n*m+1)), (n*m + d)//2)
	#The cardinality clause introduces extra variables. Find the largest variable.
	top_id = 0
	for c in cnf.clauses:
		top_id = max(top_id, max(c))
	#Ensure the discrepancy is at least 0. 
	cnf2 = CardEnc.atleast(list(range(1, n*m+1)), (n*m)//2, top_id=top_id)
	g.append_formula(cnf)
	g.append_formula(cnf2)

	return g.solve()

if __name__ == "__main__":
	for n in range(1, 100):
		d = (n*n)//4
		print("n: ", n, "disc: ", d, "canSAT: ", canSAT(n,n,d))

